seMCD: Sequentially implemented Monte Carlo depth computation with statistical guarantees

Statistical depth functions provide center-outward orderings in spaces of dimension larger than one, where a natural ordering does not exist. The numerical evaluation of such depth functions can be computationally prohibitive, even for relatively low dimensions. We present a novel sequentially implemented Monte Carlo methodology for the computation of, theoretical and empirical, depth functions and related quantities (seMCD), that outputs an interval, a so-called seMCD-bucket, to which the quantity of interest belongs with a high probability prespecified by the user. For specific classes of depth functions, we adapt algorithms from sequential testing, providing finite-sample guarantees. For depth functions dependent on unknown distributions, we offer asymptotic guarantees using non-parametric statistical methods. In contrast to plain-vanilla Monte Carlo methodology the number of samples required in the algorithm is random but typically much smaller than standard choices suggested in the literature. The seMCD method can be applied to various depth functions, covering multivariate and functional spaces. We demonstrate the efficiency and reliability of our approach through empirical studies, highlighting its applicability in outlier or anomaly detection, classification, and depth region computation. In conclusion, the seMCD-algorithm can achieve accurate depth approximations with few Monte Carlo samples while maintaining rigorous statistical guarantees.

==> anc/Readme.txt <==
seMCD: Sequentially implemented Monte Carlo depth computation with statistical guarantees
by Felix Gnettner, Claudia Kirch and Alicia Nieto-Reyes

This is the Readme file for the code belonging to the above article.

The files, whose name ends with 'Code' can be directly executed in MATLAB.

In Section5_1_1Code the function whose depth is to be calculated must be selected via setting K = 1, 2 or 3.

In Section5_1_2Code the point x whose depth is to be calculated must be selected via commenting/uncommenting.

Section5_2Code makes use of Section5_2Data (containing the data set, settings and bucket-based boundary curves) for anomaly detection. On slower computers, the run time may be longer due to the large dataset.

In Section5_3_1Code the test data scenario has to be selected via setting K = 1, 2, 3 or 4.

Section5_3_2Code makes use of Section5_3_2Data (containing the data set) for binary classification. On slower computers, the run time may be longer due to the large dataset.





==> anc/Section5_1_1Code.m <==
% seMCD: Sequentially implemented Monte Carlo depth computation with 
% statistical guarantees
% by Felix Gnettner, Claudia Kirch and Alicia Nieto-Reyes

% Code for Section 5.1.1

% Define the number of trials (repetitions), the burn-in m, the number of
% steps N after which the seMCD algorithm is forced to stop, the grid on
% which the functional data are defined and the weight function with its
% parameters gamma1 and gamma2
TRIALS=1000;
m=500;
N=25000;
GRID=0:0.001:1;
gamma1=0.1;
gamma2=0.4;
f=@(t)((1+t).^(gamma1+gamma2-1))./t.^(gamma1);

% Choose the parameter K to set the function x(t), for which you want to
% run the simulations. 
% K = 1 means x(t) = B_t,
% K = 2 means x(t) = 2,
% K = 3 means x(t) = sin(2*pi*t)
K=1;


% Compute the exact modified band depth of x(t) (in each of the cases 
% K = 1, K = 2, K = 3) on the interval [0, 1] with respect to a sample of 
% 100 standard Brownian motions. For the sake of a time comparison, this is
% performed 1000 times to determine the average time of exactly computing
% this value
if K==1
    rng(15);
    Sample1=BrownianMotionSimulate1(100)';
    x=BrownianMotionSimulate1(1)';
    tic
    for k=1:TRIALS
        S=0;
        for i=1:99
            for j=(i+1):100
                S=S+trapz(GRID,(min(Sample1(i,:),Sample1(j,:))<=x).*(x<=max(Sample1(i,:),Sample1(j,:))),2);
            end
        end
    end
    ModifiedBandDepthBrownianExact=S/4950
    ModifiedBandDepthBrownianExactAverageTime=toc/TRIALS
elseif K==2
    rng(15);
    Sample1=BrownianMotionSimulate1(100)';
    x=2.*ones(1,1001);
    tic
    for k=1:TRIALS
        S=0;
        for i=1:99
            for j=(i+1):100
                S=S+trapz(GRID,(min(Sample1(i,:),Sample1(j,:))<=x).*(x<=max(Sample1(i,:),Sample1(j,:))),2);
            end
        end
    end
    ModifiedBandDepthConstantExact=S/4950
    ModifiedBandDepthConstantExactAverageTime=toc/TRIALS
elseif K==3
    rng(15);
    Sample1=BrownianMotionSimulate1(100)';
    x=sin(2.*pi.*GRID);
    tic
    for k=1:1000
        S=0;
        for i=1:99
            for j=(i+1):100
                S=S+trapz(GRID,(min(Sample1(i,:),Sample1(j,:))<=x).*(x<=max(Sample1(i,:),Sample1(j,:))),2);
            end
        end
    end
    ModifiedBandDepthSinExact=S/4950
    ModifiedBandDepthSinExactAverageTime=toc/TRIALS
else
    return;
end


% Scenario W1T1: Specify the buckets 
Buckets=[0,0.1;
    0.05,0.15;
    0.1,0.2;
    0.15,0.25;
    0.2,0.3;
    0.25,0.35;
    0.3,0.4;
    0.35,0.45;
    0.4,0.5;
    0.45,0.55;
    0.5,0.6;
    0.55,0.65];
Buckets=[Buckets;Buckets+0.65]./2;
Length=Buckets(1,2)-Buckets(1,1);
Proba=unique(Buckets);
 
% Scenario W1T1: Set the quantile associated with the weight function
quant=2.666525073843499;

% Scenario W1T1: Initialise the output vectors for the stopping time, the
% value of the sum at the time point of stopping and the bucket
iSmoothStopVarianceEstimateW1T1=zeros(TRIALS,1);
SSmoothStopVarianceEstimateW1T1=zeros(TRIALS,1);
BucketSmoothStopVarianceEstimateW1T1=zeros(TRIALS,2);

% Scenario W1T1: Start the time measurement
tic

% Scenario W1T1: Run the seMCD algorithm 1000 times
for j=1:TRIALS
    % Initialise the sum S, the squared sum S2, the confidence sequence,
    % the counter i for the number of summands and a variable CONDITION for
    % checking if the stopping condition of the seMCD algorithm is
    % satisfied
    S=0;
    S2=0;
    UMaxSmoothVarianceEstimate=0;
    LMinSmoothVarianceEstimate=1;
    i=1;
    CONDITION=0;
    
    % Run the seMCD algorithm as long as the stopping condition is not
    % satisfied
    while CONDITION==0
        
        % Sequential computation of the modified band depth including 
        % variance estimation
        PERMUTATION=randperm(100);
        Summand=trapz(GRID,(min(Sample1(PERMUTATION(1),:),Sample1(PERMUTATION(2),:))<=x).*(x<=max(Sample1(PERMUTATION(1),:),Sample1(PERMUTATION(2),:))),2);
        S=S+(Summand);
        S2=S2+(Summand).^2;
        VarEstim=(S2-S^2/i)/(i-1);
        
        % Within the first 10 steps, the algorithm cannot stop in order to
        % appropriately estimate the variance
        if i>10
            
            % The algorithm can only stop when the estimated variance is
            % strictly positive
            if VarEstim>0
                
                % seMCD algorithm with updating the confidence sequence,
                % the current number of sampling steps and the current
                % value of the sequentially computed sum
                if ~ismember([UMaxSmoothVarianceEstimate,LMinSmoothVarianceEstimate],Buckets,'rows')
                    IndexUSmoothVarianceEstimate=sum(S>=(i.*Proba + quant*sqrt(m*VarEstim)./(f(i./m))));
                    if IndexUSmoothVarianceEstimate>0
                        if (UMaxSmoothVarianceEstimate<Proba(IndexUSmoothVarianceEstimate))&&(CONDITION==0)
                            UMaxSmoothVarianceEstimate=Proba(IndexUSmoothVarianceEstimate);
                            if LMinSmoothVarianceEstimate-UMaxSmoothVarianceEstimate<=0
                                UMaxSmoothVarianceEstimate=Proba(IndexUSmoothVarianceEstimate-1);
                                CONDITION=1;
                            end
                        end
                    end
                    auxSmoothVarianceEstimate=sum(S<=(i.*Proba - quant*sqrt(m*VarEstim)./(f(i./m))));
                    IndexLSmoothVarianceEstimate=numel(Proba)-auxSmoothVarianceEstimate+1;
                    if auxSmoothVarianceEstimate>=1
                        if LMinSmoothVarianceEstimate>Proba(IndexLSmoothVarianceEstimate)&&(CONDITION==0)
                            LMinSmoothVarianceEstimate=Proba(IndexLSmoothVarianceEstimate);
                            if LMinSmoothVarianceEstimate-UMaxSmoothVarianceEstimate<=0
                                LMinSmoothVarianceEstimate=Proba(IndexLSmoothVarianceEstimate+1);
                                CONDITION=1;
                            end
                        end
                    end
                    iSmoothStopVarianceEstimateW1T1(j)=i;
                    SSmoothStopVarianceEstimateW1T1(j)=S;
                    BucketSmoothStopVarianceEstimateW1T1(j,:)=[UMaxSmoothVarianceEstimate,LMinSmoothVarianceEstimate];
                end
            end
        end

        % The algorithm stops as soon as the number of maximum sampling
        % steps has been reached or the confidence sequence entails a
        % sufficiently short confidence interval that falls into one of the
        % buckets
        if i>=N
            CONDITION=1;
        end 
        if ismember([UMaxSmoothVarianceEstimate,LMinSmoothVarianceEstimate],Buckets,'rows')
            CONDITION=1;
        end
        if abs(UMaxSmoothVarianceEstimate-LMinSmoothVarianceEstimate)<Length
            CONDITION=1;
        end

        % Update the counter i
        i=i+1;
    end

end

% Compute the average runtime based on 1000 repetitions as well as the
% average number of sampling steps until stopping
AverageRuntimeW1T1=toc/TRIALS
AverageSamplesW1T1=mean(iSmoothStopVarianceEstimateW1T1)

% Similar simulations for the scenario W1T2
Buckets=[0,0.1;
    0.05,0.15;
    0.1,0.2;
    0.15,0.25;
    0.2,0.3;
    0.25,0.35;
    0.3,0.4;
    0.35,0.45;
    0.4,0.5;
    0.45,0.55;
    0.5,0.6;
    0.55,0.65];
Buckets=[Buckets;Buckets+0.65]./2;
Length=Buckets(1,2)-Buckets(1,1);
Proba=unique(Buckets);

quant=2.445029279243900;  %2.5%-Quantile 

if K==1
    rng(15);
    Sample1=BrownianMotionSimulate1(100)';
    x=BrownianMotionSimulate1(1)';
elseif K==2
    rng(15);
    Sample1=BrownianMotionSimulate1(100)';
    x=2.*ones(1,1001);
elseif K==3
    rng(15);
    Sample1=BrownianMotionSimulate1(100)';
    x=sin(2.*pi.*GRID);
else
    return;
end

iSmoothStopVarianceEstimateW1T2=zeros(TRIALS,1);
SSmoothStopVarianceEstimateW1T2=zeros(TRIALS,1);
BucketSmoothStopVarianceEstimateW1T2=zeros(TRIALS,2);
tic
for j=1:TRIALS
    S=0;
    S2=0;
    UMaxSmoothVarianceEstimate=0;
    LMinSmoothVarianceEstimate=1;
    i=1;
    CONDITION=0;
    while CONDITION==0
        PERMUTATION=randperm(100);
        Summand=trapz(GRID,(min(Sample1(PERMUTATION(1),:),Sample1(PERMUTATION(2),:))<=x).*(x<=max(Sample1(PERMUTATION(1),:),Sample1(PERMUTATION(2),:))),2);
        S=S+(Summand);
        S2=S2+(Summand).^2;
        VarEstim=(S2-S^2/i)/(i-1);
        if i>10
            if VarEstim>0
                if ~ismember([UMaxSmoothVarianceEstimate,LMinSmoothVarianceEstimate],Buckets,'rows')
                    IndexUSmoothVarianceEstimate=sum(S>=(i.*Proba + quant*sqrt(m*VarEstim)./(f(i./m))));
                    if IndexUSmoothVarianceEstimate>0
                        if (UMaxSmoothVarianceEstimate<Proba(IndexUSmoothVarianceEstimate))&&(CONDITION==0)
                            UMaxSmoothVarianceEstimate=Proba(IndexUSmoothVarianceEstimate);
                            if LMinSmoothVarianceEstimate-UMaxSmoothVarianceEstimate<=0
                                UMaxSmoothVarianceEstimate=Proba(IndexUSmoothVarianceEstimate-1);
                                CONDITION=1;
                            end
                        end
                    end
                    auxSmoothVarianceEstimate=sum(S<=(i.*Proba - quant*sqrt(m*VarEstim)./(f(i./m))));
                    IndexLSmoothVarianceEstimate=numel(Proba)-auxSmoothVarianceEstimate+1;
                    if auxSmoothVarianceEstimate>=1
                        if LMinSmoothVarianceEstimate>Proba(IndexLSmoothVarianceEstimate)&&(CONDITION==0)
                            LMinSmoothVarianceEstimate=Proba(IndexLSmoothVarianceEstimate);
                            if LMinSmoothVarianceEstimate-UMaxSmoothVarianceEstimate<=0
                                LMinSmoothVarianceEstimate=Proba(IndexLSmoothVarianceEstimate+1);
                                CONDITION=1;
                            end
                        end
                    end
                    iSmoothStopVarianceEstimateW1T2(j)=i;
                    SSmoothStopVarianceEstimateW1T2(j)=S;
                    BucketSmoothStopVarianceEstimateW1T2(j,:)=[UMaxSmoothVarianceEstimate,LMinSmoothVarianceEstimate];
                end
            end
        end

        if i>=N
            CONDITION=1;
        end 
        if ismember([UMaxSmoothVarianceEstimate,LMinSmoothVarianceEstimate],Buckets,'rows')
            CONDITION=1;
        end
        if abs(UMaxSmoothVarianceEstimate-LMinSmoothVarianceEstimate)<Length
            CONDITION=1;
        end

        i=i+1;
    end

end
AverageRuntimeW1T2=toc/TRIALS
AverageSamplesW1T2=mean(iSmoothStopVarianceEstimateW1T2)


% Similar simulations for the scenario W2T2
Buckets=[0,0.1;
    0.05,0.15;
    0.1,0.2;
    0.15,0.25;
    0.2,0.3;
    0.25,0.35;
    0.3,0.4;
    0.35,0.45;
    0.4,0.5;
    0.45,0.55;
    0.5,0.6;
    0.55,0.65];
Length=Buckets(1,2)-Buckets(1,1);
Proba=unique(Buckets);

quant=2.445029279243900;  %2.5%-Quantil 

if K==1
    rng(15);
    Sample1=BrownianMotionSimulate1(100)';
    x=BrownianMotionSimulate1(1)';
elseif K==2
    rng(15);
    Sample1=BrownianMotionSimulate1(100)';
    x=2.*ones(1,1001);
elseif K==3
    rng(15);
    Sample1=BrownianMotionSimulate1(100)';
    x=sin(2.*pi.*GRID);
else
    return;
end

iSmoothStopVarianceEstimateW2T2=zeros(TRIALS,1);
SSmoothStopVarianceEstimateW2T2=zeros(TRIALS,1);
BucketSmoothStopVarianceEstimateW2T2=zeros(TRIALS,2);
tic
for j=1:TRIALS
    S=0;
    S2=0;
    UMaxSmoothVarianceEstimate=0;
    LMinSmoothVarianceEstimate=1;
    i=1;
    CONDITION=0;
    while CONDITION==0
        PERMUTATION=randperm(100);
        Summand=trapz(GRID,(min(Sample1(PERMUTATION(1),:),Sample1(PERMUTATION(2),:))<=x).*(x<=max(Sample1(PERMUTATION(1),:),Sample1(PERMUTATION(2),:))),2);
        S=S+(Summand);
        S2=S2+(Summand).^2;
        VarEstim=(S2-S^2/i)/(i-1);
        if i>10
            if VarEstim>0
                if ~ismember([UMaxSmoothVarianceEstimate,LMinSmoothVarianceEstimate],Buckets,'rows')
                    IndexUSmoothVarianceEstimate=sum(S>=(i.*Proba + quant*sqrt(m*VarEstim)./(f(i./m))));
                    if IndexUSmoothVarianceEstimate>0
                        if (UMaxSmoothVarianceEstimate<Proba(IndexUSmoothVarianceEstimate))&&(CONDITION==0)
                            UMaxSmoothVarianceEstimate=Proba(IndexUSmoothVarianceEstimate);
                            if LMinSmoothVarianceEstimate-UMaxSmoothVarianceEstimate<=0
                                UMaxSmoothVarianceEstimate=Proba(IndexUSmoothVarianceEstimate-1);
                                CONDITION=1;
                            end
                        end
                    end
                    auxSmoothVarianceEstimate=sum(S<=(i.*Proba - quant*sqrt(m*VarEstim)./(f(i./m))));
                    IndexLSmoothVarianceEstimate=numel(Proba)-auxSmoothVarianceEstimate+1;
                    if auxSmoothVarianceEstimate>=1
                        if LMinSmoothVarianceEstimate>Proba(IndexLSmoothVarianceEstimate)&&(CONDITION==0)
                            LMinSmoothVarianceEstimate=Proba(IndexLSmoothVarianceEstimate);
                            if LMinSmoothVarianceEstimate-UMaxSmoothVarianceEstimate<=0
                                LMinSmoothVarianceEstimate=Proba(IndexLSmoothVarianceEstimate+1);
                                CONDITION=1;
                            end
                        end
                    end
                    iSmoothStopVarianceEstimateW2T2(j)=i;
                    SSmoothStopVarianceEstimateW2T2(j)=S;
                    BucketSmoothStopVarianceEstimateW2T2(j,:)=[UMaxSmoothVarianceEstimate,LMinSmoothVarianceEstimate];
                end
            end
        end

        if i>=N
            CONDITION=1;
        end 
        if ismember([UMaxSmoothVarianceEstimate,LMinSmoothVarianceEstimate],Buckets,'rows')
            CONDITION=1;
        end
        if abs(UMaxSmoothVarianceEstimate-LMinSmoothVarianceEstimate)<Length
            CONDITION=1;
        end

            i=i+1;
    end

end
AverageRuntimeW2T2=toc/TRIALS
AverageSamplesW2T2=mean(iSmoothStopVarianceEstimateW2T2)


% Similar simulations for the scenario W2T1
Buckets=[0,0.1;
    0.05,0.15;
    0.1,0.2;
    0.15,0.25;
    0.2,0.3;
    0.25,0.35;
    0.3,0.4;
    0.35,0.45;
    0.4,0.5;
    0.45,0.55;
    0.5,0.6;
    0.55,0.65];
Length=Buckets(1,2)-Buckets(1,1);
Proba=unique(Buckets);


quant=2.666525073843499;

if K==1
    rng(15);
    Sample1=BrownianMotionSimulate1(100)';
    x=BrownianMotionSimulate1(1)';
elseif K==2
    rng(15);
    Sample1=BrownianMotionSimulate1(100)';
    x=2.*ones(1,1001);
elseif K==3
    rng(15);
    Sample1=BrownianMotionSimulate1(100)';
    x=sin(2.*pi.*GRID);
else
    return;
end

iSmoothStopVarianceEstimateW2T1=zeros(TRIALS,1);
SSmoothStopVarianceEstimateW2T1=zeros(TRIALS,1);
BucketSmoothStopVarianceEstimateW2T1=zeros(TRIALS,2);
tic
for j=1:TRIALS
    S=0;
    S2=0;
    UMaxSmoothVarianceEstimate=0;
    LMinSmoothVarianceEstimate=1;
    i=1;
    CONDITION=0;
    while CONDITION==0
        PERMUTATION=randperm(100);
        Summand=trapz(GRID,(min(Sample1(PERMUTATION(1),:),Sample1(PERMUTATION(2),:))<=x).*(x<=max(Sample1(PERMUTATION(1),:),Sample1(PERMUTATION(2),:))),2);
        S=S+(Summand);
        S2=S2+(Summand).^2;
        VarEstim=(S2-S^2/i)/(i-1);
        if i>10
            if VarEstim>0
                if ~ismember([UMaxSmoothVarianceEstimate,LMinSmoothVarianceEstimate],Buckets,'rows')
                    IndexUSmoothVarianceEstimate=sum(S>=(i.*Proba + quant*sqrt(m*VarEstim)./(f(i./m))));
                    if IndexUSmoothVarianceEstimate>0
                        if (UMaxSmoothVarianceEstimate<Proba(IndexUSmoothVarianceEstimate))&&(CONDITION==0)
                            UMaxSmoothVarianceEstimate=Proba(IndexUSmoothVarianceEstimate);
                            if LMinSmoothVarianceEstimate-UMaxSmoothVarianceEstimate<=0
                                UMaxSmoothVarianceEstimate=Proba(IndexUSmoothVarianceEstimate-1);
                                CONDITION=1;
                            end
                        end
                    end
                    auxSmoothVarianceEstimate=sum(S<=(i.*Proba - quant*sqrt(m*VarEstim)./(f(i./m))));
                    IndexLSmoothVarianceEstimate=numel(Proba)-auxSmoothVarianceEstimate+1;
                    if auxSmoothVarianceEstimate>=1
                        if LMinSmoothVarianceEstimate>Proba(IndexLSmoothVarianceEstimate)&&(CONDITION==0)
                            LMinSmoothVarianceEstimate=Proba(IndexLSmoothVarianceEstimate);
                            if LMinSmoothVarianceEstimate-UMaxSmoothVarianceEstimate<=0
                                LMinSmoothVarianceEstimate=Proba(IndexLSmoothVarianceEstimate+1);
                                CONDITION=1;
                            end
                        end
                    end
                    iSmoothStopVarianceEstimateW2T1(j)=i;
                    SSmoothStopVarianceEstimateW2T1(j)=S;
                    BucketSmoothStopVarianceEstimateW2T1(j,:)=[UMaxSmoothVarianceEstimate,LMinSmoothVarianceEstimate];
                end
            end
        end

        if i>=N
            CONDITION=1;
        end 
        if ismember([UMaxSmoothVarianceEstimate,LMinSmoothVarianceEstimate],Buckets,'rows')
            CONDITION=1;
        end
        if abs(UMaxSmoothVarianceEstimate-LMinSmoothVarianceEstimate)<Length
            CONDITION=1;
        end

            i=i+1;
    end

end
AverageRuntimeW2T1=toc/TRIALS
AverageSamplesW2T1=mean(iSmoothStopVarianceEstimateW2T1)




% Create the boxplots for the number of iterations until the algorithm
% stops as well as for the point estimates
figure(1)
boxplot([iSmoothStopVarianceEstimateW1T1,iSmoothStopVarianceEstimateW1T2,iSmoothStopVarianceEstimateW2T1,iSmoothStopVarianceEstimateW2T2],{'(W1T1)','(W1T2)','(W2T1)','(W2T2)'},'Whisker',1)
set(findobj(gca,'type','line'),'linew',1.4)
set(gca,'TickLabelInterpreter','latex');
set(gca,'linewidth',1.4)
set(gca,'fontsize',14)
figure(2)
boxplot([SSmoothStopVarianceEstimateW1T1./iSmoothStopVarianceEstimateW1T1,SSmoothStopVarianceEstimateW1T2./iSmoothStopVarianceEstimateW1T2,SSmoothStopVarianceEstimateW2T1./iSmoothStopVarianceEstimateW2T1,SSmoothStopVarianceEstimateW2T2./iSmoothStopVarianceEstimateW2T2],{'(W1T1)','(W1T2)','(W2T1)','(W2T2)'},'Whisker',1)
set(findobj(gca,'type','line'),'linew',1.4)
set(gca,'TickLabelInterpreter','latex');
if K==1
    line([-10 10], [ModifiedBandDepthBrownianExact ModifiedBandDepthBrownianExact],'color', [0 0 0.5451],'linewidth',1.4,'LineStyle','-.')
    FBRW1T1=1-sum((BucketSmoothStopVarianceEstimateW1T1(:,1)<=ModifiedBandDepthBrownianExact).*(BucketSmoothStopVarianceEstimateW1T1(:,2)>=ModifiedBandDepthBrownianExact))/TRIALS
    FBRW1T2=1-sum((BucketSmoothStopVarianceEstimateW1T2(:,1)<=ModifiedBandDepthBrownianExact).*(BucketSmoothStopVarianceEstimateW1T2(:,2)>=ModifiedBandDepthBrownianExact))/TRIALS
    FBRW2T1=1-sum((BucketSmoothStopVarianceEstimateW2T1(:,1)<=ModifiedBandDepthBrownianExact).*(BucketSmoothStopVarianceEstimateW2T1(:,2)>=ModifiedBandDepthBrownianExact))/TRIALS
    FBRW2T2=1-sum((BucketSmoothStopVarianceEstimateW2T2(:,1)<=ModifiedBandDepthBrownianExact).*(BucketSmoothStopVarianceEstimateW2T2(:,2)>=ModifiedBandDepthBrownianExact))/TRIALS
elseif K==2
    line([-10 10], [ModifiedBandDepthConstantExact ModifiedBandDepthConstantExact],'color', [0 0 0.5451],'linewidth',1.4,'LineStyle','-.')
    FBRW1T1=1-sum((BucketSmoothStopVarianceEstimateW1T1(:,1)<=ModifiedBandDepthConstantExact).*(BucketSmoothStopVarianceEstimateW1T1(:,2)>=ModifiedBandDepthConstantExact))/TRIALS;
    FBRW1T2=1-sum((BucketSmoothStopVarianceEstimateW1T2(:,1)<=ModifiedBandDepthConstantExact).*(BucketSmoothStopVarianceEstimateW1T2(:,2)>=ModifiedBandDepthConstantExact))/TRIALS;
    FBRW2T1=1-sum((BucketSmoothStopVarianceEstimateW2T1(:,1)<=ModifiedBandDepthConstantExact).*(BucketSmoothStopVarianceEstimateW2T1(:,2)>=ModifiedBandDepthConstantExact))/TRIALS;
    FBRW2T2=1-sum((BucketSmoothStopVarianceEstimateW2T2(:,1)<=ModifiedBandDepthConstantExact).*(BucketSmoothStopVarianceEstimateW2T2(:,2)>=ModifiedBandDepthConstantExact))/TRIALS;
elseif K==3
    line([-10 10], [ModifiedBandDepthSinExact ModifiedBandDepthSinExact],'color', [0 0 0.5451],'linewidth',1.4,'LineStyle','-.')
    FBRW1T1=1-sum((BucketSmoothStopVarianceEstimateW1T1(:,1)<=ModifiedBandDepthSinExact).*(BucketSmoothStopVarianceEstimateW1T1(:,2)>=ModifiedBandDepthSinExact))/TRIALS;
    FBRW1T2=1-sum((BucketSmoothStopVarianceEstimateW1T2(:,1)<=ModifiedBandDepthSinExact).*(BucketSmoothStopVarianceEstimateW1T2(:,2)>=ModifiedBandDepthSinExact))/TRIALS;
    FBRW2T1=1-sum((BucketSmoothStopVarianceEstimateW2T1(:,1)<=ModifiedBandDepthSinExact).*(BucketSmoothStopVarianceEstimateW2T1(:,2)>=ModifiedBandDepthSinExact))/TRIALS;
    FBRW2T2=1-sum((BucketSmoothStopVarianceEstimateW2T2(:,1)<=ModifiedBandDepthSinExact).*(BucketSmoothStopVarianceEstimateW2T2(:,2)>=ModifiedBandDepthSinExact))/TRIALS;
end
set(gca,'linewidth',1.4)
set(gca,'fontsize',14)

% Define a function that simulates n standard Brownian motions on the grid
% 0:0.001:1
function W=BrownianMotionSimulate1(n)
    T=1;
    dt=1/1000;
    K=T/dt;
    t=[0:dt:T];
    W=zeros(K+1,n);
    for k=1:n
          for i=1:K
              W(i+1,k)=W(i,k)+sqrt(dt)*randn;
          end
    end
end


==> anc/Section5_1_2Code.m <==
% seMCD: Sequentially implemented Monte Carlo depth computation with 
% statistical guarantees
% by Felix Gnettner, Claudia Kirch and Alicia Nieto-Reyes

% Code for Section 5.1.2

% Define the number of trials (repetitions), the burn-in m, the number of
% steps N after which the seMCD algorithm is forced to stop, the dimension
% d of the considered random variables, the sample size n and the weight
% function with its parameters gamma1 and gamma2

TRIALS=1000;
m=500;
N=25000;
gamma1=0.1;
gamma2=0.4;
d=100; 
n=100;
f=@(t)((1+t).^(gamma1+gamma2-1))./t.^(gamma1);

% Choose the point for which you want to compute the depth within the
% simulations
x=5.*ones(1,d); 
%x=0.5.*ones(1,d);
%x=zeros(1,d);

% Start parpool for the non seMCD time measurements
parpool

% Scenario 1e5: Set the seed for the random number generation and
% generate the sample

rng(15);
Sample1=mvnrnd(zeros(1,d),eye(d),n);
SFinal1e5=zeros(1000,1);
tic
for j=1:TRIALS
    S=0;
    parfor i=1:1e5
        U=mvnrnd(zeros(1,d),eye(d),1);
        U=U./vecnorm(U);
        [HDEP1,SDEP1]=Tukey(U*x',(U*Sample1')');
        S=S+(HDEP1);
    end
    SFinal1e5(j)=S./1e5;
end
AverageRuntime1e5=toc/TRIALS

% Scenario 100*d: Set the seed for the random number generation and
% generate the sample

rng(15);
Sample1=mvnrnd(zeros(1,d),eye(d),n);
SFinal100d=zeros(1000,1);
tic
for j=1:TRIALS
    S=0;
    parfor i=1:(100*d)
        U=mvnrnd(zeros(1,d),eye(d),1);
        U=U./vecnorm(U);
        [HDEP1,SDEP1]=Tukey(U*x',(U*Sample1')');
        S=S+(HDEP1);
    end
    SFinal100d(j)=S./1e5;
end
AverageRuntime100d=toc/TRIALS



% Scenario W1T1: Set the quantile associated with the weight function
quant=2.666525073843499;

% Scenario W1T1: Specify the buckets 
Buckets=[0,0.1;
    0.05,0.15;
    0.1,0.2;
    0.15,0.25;
    0.2,0.3;
    0.25,0.35;
    0.3,0.4;
    0.35,0.45;
    0.4,0.5;
    0.45,0.55;
    0.5,0.6;
    0.55,0.65];
Buckets=[Buckets;Buckets+0.6]./2; 
Length=Buckets(1,2)-Buckets(1,1);
Proba=unique(Buckets);

% Scenario W1T1: Set the seed for the random number generation and
% generate the sample 
rng(15);
Sample1=mvnrnd(zeros(1,d),eye(d),n);

% Scenario W1T1: Initialise the output vectors for the stopping time, the
% value of the sum at the time point of stopping and the bucket
iSmoothStopVarianceEstimateW1T1=zeros(TRIALS,1);
SSmoothStopVarianceEstimateW1T1=zeros(TRIALS,1);
BucketSmoothStopVarianceEstimateW1T1=zeros(TRIALS,2);

% Scenario W1T1: Start the time measurement
tic

% Scenario W1T1: Run the seMCD algorithm 1000 times
for j=1:TRIALS
    
    % Initialise the sum S, the squared sum S2, the confidence sequence,
    % the counter i for the number of summands and a variable CONDITION for
    % checking if the stopping condition of the seMCD algorithm is
    % satisfied
    S=0;
    S2=0;
    UMaxSmoothVarianceEstimate=0;
    LMinSmoothVarianceEstimate=1;
    i=1;
    CONDITION=0;
    
    % Run the seMCD algorithm as long as the stopping condition is not
    % satisfied
    while CONDITION==0
        
        % Sequential computation of the IRW depth as a sum including
        % variance estimation
        U=mvnrnd(zeros(1,d),eye(d),1);
        U=U./vecnorm(U);
        [HDEP1,SDEP1]=Tukey(U*x',(U*Sample1')');
        S=S+(HDEP1);
        S2=S2+(HDEP1).^2;
        VarEstim=(S2-S^2/i)/(i-1);
        
        % Within the first 10 steps, the algorithm cannot stop in order to
        % appropriately estimate the variance
        if i>10
            
            % The algorithm can only stop when the estimated variance is
            % strictly positive
            if VarEstim>0
                
                % seMCD algorithm with updating the confidence sequence,
                % the current number of sampling steps and the current
                % value of the sequentially computed sum
                if ~ismember([UMaxSmoothVarianceEstimate,LMinSmoothVarianceEstimate],Buckets,'rows')
                    IndexUSmoothVarianceEstimate=sum(S>=(i.*Proba + quant*sqrt(m*VarEstim)./(f(i./m))));
                    if IndexUSmoothVarianceEstimate>0
                        if (UMaxSmoothVarianceEstimate<Proba(IndexUSmoothVarianceEstimate))&&(CONDITION==0)
                            UMaxSmoothVarianceEstimate=Proba(IndexUSmoothVarianceEstimate);
                            if LMinSmoothVarianceEstimate-UMaxSmoothVarianceEstimate<=0
                                UMaxSmoothVarianceEstimate=Proba(IndexUSmoothVarianceEstimate-1);
                                CONDITION=1;
                            end
                        end
                    end
                    auxSmoothVarianceEstimate=sum(S<=(i.*Proba - quant*sqrt(m*VarEstim)./(f(i./m))));
                    IndexLSmoothVarianceEstimate=numel(Proba)-auxSmoothVarianceEstimate+1;
                    if auxSmoothVarianceEstimate>=1
                        if LMinSmoothVarianceEstimate>Proba(IndexLSmoothVarianceEstimate)&&(CONDITION==0)
                            LMinSmoothVarianceEstimate=Proba(IndexLSmoothVarianceEstimate);
                            if LMinSmoothVarianceEstimate-UMaxSmoothVarianceEstimate<=0
                                LMinSmoothVarianceEstimate=Proba(IndexLSmoothVarianceEstimate+1);
                                CONDITION=1;
                            end
                        end
                    end
                    iSmoothStopVarianceEstimateW1T1(j)=i;
                    SSmoothStopVarianceEstimateW1T1(j)=S;
                    BucketSmoothStopVarianceEstimateW1T1(j,:)=[UMaxSmoothVarianceEstimate,LMinSmoothVarianceEstimate];
                end
            end
        end

        % The algorithm stops as soon as the number of maximum sampling
        % steps has been reached or the confidence sequence entails a
        % sufficiently short confidence interval that falls into one of the
        % buckets
        if i>=N
            CONDITION=1;
        end 
        if ismember([UMaxSmoothVarianceEstimate,LMinSmoothVarianceEstimate],Buckets,'rows')
            CONDITION=1;
        end
        if abs(UMaxSmoothVarianceEstimate-LMinSmoothVarianceEstimate)<Length
            CONDITION=1;
        end

        % Update the counter i
        i=i+1;
    end

end

% Compute the average runtime based on 1000 repetitions 
AverageRuntimeW1T1=toc/TRIALS

% Similar simulations for the scenario W1T2
quant=2.445029279243900;
rng(15);
Sample1=mvnrnd(zeros(1,d),eye(d),n);


Buckets=[0,0.1;
    0.05,0.15;
    0.1,0.2;
    0.15,0.25;
    0.2,0.3;
    0.25,0.35;
    0.3,0.4;
    0.35,0.45;
    0.4,0.5;
    0.45,0.55;
    0.5,0.6;
    0.55,0.65];
Buckets=[Buckets;Buckets+0.6]./2; 
Length=Buckets(1,2)-Buckets(1,1);
Proba=unique(Buckets);



iSmoothStopVarianceEstimateW1T2=zeros(TRIALS,1);
SSmoothStopVarianceEstimateW1T2=zeros(TRIALS,1);
BucketSmoothStopVarianceEstimateW1T2=zeros(TRIALS,2);
tic
for j=1:TRIALS
    S=0;
    S2=0;
    UMaxSmoothVarianceEstimate=0;
    LMinSmoothVarianceEstimate=1;
    i=1;
    CONDITION=0;
    while CONDITION==0
        U=mvnrnd(zeros(1,d),eye(d),1);
        U=U./vecnorm(U);
        [HDEP1,SDEP1]=Tukey(U*x',(U*Sample1')');
        S=S+(HDEP1);
        S2=S2+(HDEP1).^2;
        VarEstim=(S2-S^2/i)/(i-1);
        if i>10
            if VarEstim>0
                if ~ismember([UMaxSmoothVarianceEstimate,LMinSmoothVarianceEstimate],Buckets,'rows')
                    IndexUSmoothVarianceEstimate=sum(S>=(i.*Proba + quant*sqrt(m*VarEstim)./(f(i./m))));
                    if IndexUSmoothVarianceEstimate>0
                        if (UMaxSmoothVarianceEstimate<Proba(IndexUSmoothVarianceEstimate))&&(CONDITION==0)
                            UMaxSmoothVarianceEstimate=Proba(IndexUSmoothVarianceEstimate);
                            if LMinSmoothVarianceEstimate-UMaxSmoothVarianceEstimate<=0
                                UMaxSmoothVarianceEstimate=Proba(IndexUSmoothVarianceEstimate-1);
                                CONDITION=1;
                            end
                        end
                    end
                    auxSmoothVarianceEstimate=sum(S<=(i.*Proba - quant*sqrt(m*VarEstim)./(f(i./m))));
                    IndexLSmoothVarianceEstimate=numel(Proba)-auxSmoothVarianceEstimate+1;
                    if auxSmoothVarianceEstimate>=1
                        if LMinSmoothVarianceEstimate>Proba(IndexLSmoothVarianceEstimate)&&(CONDITION==0)
                            LMinSmoothVarianceEstimate=Proba(IndexLSmoothVarianceEstimate);
                            if LMinSmoothVarianceEstimate-UMaxSmoothVarianceEstimate<=0
                                LMinSmoothVarianceEstimate=Proba(IndexLSmoothVarianceEstimate+1);
                                CONDITION=1;
                            end
                        end
                    end
                    iSmoothStopVarianceEstimateW1T2(j)=i;
                    SSmoothStopVarianceEstimateW1T2(j)=S;
                    BucketSmoothStopVarianceEstimateW1T2(j,:)=[UMaxSmoothVarianceEstimate,LMinSmoothVarianceEstimate];
                end
            end
        end

        if i>=N
            CONDITION=1;
        end 
        if ismember([UMaxSmoothVarianceEstimate,LMinSmoothVarianceEstimate],Buckets,'rows')
            CONDITION=1;
        end
        if abs(UMaxSmoothVarianceEstimate-LMinSmoothVarianceEstimate)<Length
            CONDITION=1;
        end

        i=i+1;
    end

end
AverageRuntimeW1T2=toc/TRIALS

% Similar simulations for the scenario W2T2
quant=2.445029279243900; 
rng(15);
Sample1=mvnrnd(zeros(1,d),eye(d),n);


Buckets=[0,0.1;
    0.05,0.15;
    0.1,0.2;
    0.15,0.25;
    0.2,0.3;
    0.25,0.35;
    0.3,0.4;
    0.35,0.45;
    0.4,0.5;
    0.45,0.55;
    0.5,0.6;
    0.55,0.65];

Length=Buckets(1,2)-Buckets(1,1);
Proba=unique(Buckets);


iSmoothStopVarianceEstimateW2T2=zeros(TRIALS,1);
SSmoothStopVarianceEstimateW2T2=zeros(TRIALS,1);
BucketSmoothStopVarianceEstimateW2T2=zeros(TRIALS,2);
tic
for j=1:TRIALS
    S=0;
    S2=0;
    UMaxSmoothVarianceEstimate=0;
    LMinSmoothVarianceEstimate=1;
    i=1;
    CONDITION=0;
    while CONDITION==0
        U=mvnrnd(zeros(1,d),eye(d),1);
        U=U./vecnorm(U);
        [HDEP1,SDEP1]=Tukey(U*x',(U*Sample1')');
        S=S+(HDEP1);
        S2=S2+(HDEP1).^2;
        VarEstim=(S2-S^2/i)/(i-1);
        if i>10
            if VarEstim>0
                if ~ismember([UMaxSmoothVarianceEstimate,LMinSmoothVarianceEstimate],Buckets,'rows')
                    IndexUSmoothVarianceEstimate=sum(S>=(i.*Proba + quant*sqrt(m*VarEstim)./(f(i./m))));
                    if IndexUSmoothVarianceEstimate>0
                        if (UMaxSmoothVarianceEstimate<Proba(IndexUSmoothVarianceEstimate))&&(CONDITION==0)
                            UMaxSmoothVarianceEstimate=Proba(IndexUSmoothVarianceEstimate);
                            if LMinSmoothVarianceEstimate-UMaxSmoothVarianceEstimate<=0
                                UMaxSmoothVarianceEstimate=Proba(IndexUSmoothVarianceEstimate-1);
                                CONDITION=1;
                            end
                        end
                    end
                    auxSmoothVarianceEstimate=sum(S<=(i.*Proba - quant*sqrt(m*VarEstim)./(f(i./m))));
                    IndexLSmoothVarianceEstimate=numel(Proba)-auxSmoothVarianceEstimate+1;
                    if auxSmoothVarianceEstimate>=1
                        if LMinSmoothVarianceEstimate>Proba(IndexLSmoothVarianceEstimate)&&(CONDITION==0)
                            LMinSmoothVarianceEstimate=Proba(IndexLSmoothVarianceEstimate);
                            if LMinSmoothVarianceEstimate-UMaxSmoothVarianceEstimate<=0
                                LMinSmoothVarianceEstimate=Proba(IndexLSmoothVarianceEstimate+1);
                                CONDITION=1;
                            end
                        end
                    end
                    iSmoothStopVarianceEstimateW2T2(j)=i;
                    SSmoothStopVarianceEstimateW2T2(j)=S;
                    BucketSmoothStopVarianceEstimateW2T2(j,:)=[UMaxSmoothVarianceEstimate,LMinSmoothVarianceEstimate];
                end
            end
        end

        if i>=N
            CONDITION=1;
        end 
        if ismember([UMaxSmoothVarianceEstimate,LMinSmoothVarianceEstimate],Buckets,'rows')
            CONDITION=1;
        end
        if abs(UMaxSmoothVarianceEstimate-LMinSmoothVarianceEstimate)<Length
            CONDITION=1;
        end

        i=i+1;
    end

end
AverageRuntimeW2T2=toc/TRIALS


% Similar simulations for the scenario W2T1
quant=2.666525073843499;
rng(15);
Sample1=mvnrnd(zeros(1,d),eye(d),n);


Buckets=[0,0.1;
    0.05,0.15;
    0.1,0.2;
    0.15,0.25;
    0.2,0.3;
    0.25,0.35;
    0.3,0.4;
    0.35,0.45;
    0.4,0.5;
    0.45,0.55;
    0.5,0.6;
    0.55,0.65];
Length=Buckets(1,2)-Buckets(1,1);
Proba=unique(Buckets);



iSmoothStopVarianceEstimateW2T1=zeros(TRIALS,1);
SSmoothStopVarianceEstimateW2T1=zeros(TRIALS,1);
BucketSmoothStopVarianceEstimateW2T1=zeros(TRIALS,2);
tic
for j=1:TRIALS
    S=0;
    S2=0;
    UMaxSmoothVarianceEstimate=0;
    LMinSmoothVarianceEstimate=1;
    i=1;
    CONDITION=0;
    while CONDITION==0
        U=mvnrnd(zeros(1,d),eye(d),1);
        U=U./vecnorm(U);
        [HDEP1,SDEP1]=Tukey(U*x',(U*Sample1')');
        S=S+(HDEP1);
        S2=S2+(HDEP1).^2;
        VarEstim=(S2-S^2/i)/(i-1);
        if i>10
            if VarEstim>0
                if ~ismember([UMaxSmoothVarianceEstimate,LMinSmoothVarianceEstimate],Buckets,'rows')
                    IndexUSmoothVarianceEstimate=sum(S>=(i.*Proba + quant*sqrt(m*VarEstim)./(f(i./m))));
                    if IndexUSmoothVarianceEstimate>0
                        if (UMaxSmoothVarianceEstimate<Proba(IndexUSmoothVarianceEstimate))&&(CONDITION==0)
                            UMaxSmoothVarianceEstimate=Proba(IndexUSmoothVarianceEstimate);
                            if LMinSmoothVarianceEstimate-UMaxSmoothVarianceEstimate<=0
                                qUMaxSmoothVarianceEstimate=Proba(IndexUSmoothVarianceEstimate-1);
                                CONDITION=1;
                            end
                        end
                    end
                    auxSmoothVarianceEstimate=sum(S<=(i.*Proba - quant*sqrt(m*VarEstim)./(f(i./m))));
                    IndexLSmoothVarianceEstimate=numel(Proba)-auxSmoothVarianceEstimate+1;
                    if auxSmoothVarianceEstimate>=1
                        if LMinSmoothVarianceEstimate>Proba(IndexLSmoothVarianceEstimate)&&(CONDITION==0)
                            LMinSmoothVarianceEstimate=Proba(IndexLSmoothVarianceEstimate);
                            if LMinSmoothVarianceEstimate-UMaxSmoothVarianceEstimate<=0
                                LMinSmoothVarianceEstimate=Proba(IndexLSmoothVarianceEstimate+1);
                                CONDITION=1;
                            end
                        end
                    end
                    iSmoothStopVarianceEstimateW2T1(j)=i;
                    SSmoothStopVarianceEstimateW2T1(j)=S;
                    BucketSmoothStopVarianceEstimateW2T1(j,:)=[UMaxSmoothVarianceEstimate,LMinSmoothVarianceEstimate];
                end
            end
        end

        if i>=N
            CONDITION=1;
        end 
        if ismember([UMaxSmoothVarianceEstimate,LMinSmoothVarianceEstimate],Buckets,'rows')
            CONDITION=1;
        end
        if abs(UMaxSmoothVarianceEstimate-LMinSmoothVarianceEstimate)<Length
            CONDITION=1;
        end

        i=i+1;
    end

end
AverageRuntimeW2T1=toc/TRIALS

% Create the boxplots for the number of iterations until the algorithm
% stops
figure(1)
boxplot([iSmoothStopVarianceEstimateW1T1,iSmoothStopVarianceEstimateW1T2,iSmoothStopVarianceEstimateW2T1,iSmoothStopVarianceEstimateW2T2],{'(W1T1)','(W1T2)','(W2T1)','(W2T2)'},'Whisker',1)
set(findobj(gca,'type','line'),'linew',1.4)
set(gca,'TickLabelInterpreter','latex');
set(gca,'linewidth',1.4)
set(gca,'fontsize',14)


% Auxiliary function to compute the univariate Tukey depth
function [HDEP,SDEP]=Tukey(x,Sample)
    N=size(Sample,1);
    A=sum((Sample<=x))./N;
    B=sum((Sample>=x))./N;
    C=sum((Sample<=x).*(Sample>=x))./(N.^2);
    HDEP=min(A,B);
    SDEP=2.*N.*(A.*B-C)./(N-1);
end

==> anc/Section5_2Code.m <==
% seMCD: Sequentially implemented Monte Carlo depth computation with 
% statistical guarantees
% by Felix Gnettner, Claudia Kirch and Alicia Nieto-Reyes

% Code for Section 5.2

% Load the smtp dataset (Sample1 and the 0-1-vector z that encodes the
% outliers) as well as the boundary curves UExact and LExact (generated 
% with the R-package simctest by Axel Gandy) for the buckets as specified 
% in the paper
load('Section5_2Data.mat')

% Set seed for the random number generator
rng(15);
tic
% Run a loop over each data point in the smtp dataset
for j=1:n
    % Initialise the values for the sum S and the boundaries of the
    % confidence sequence
    S=0;
    UMax=0;
    LMin=1;
    
    % Run the seMCD algorithm for the point with index j, if the
    % algorithm has not made a decision after 1000000 steps, the algorithm
    % continues with the next point
    for i=1:N
        % Compute an indicator summand for the spherical depth of the point 
        % with index j based on a Monte Carlo draw from the sample, and add
        % it to the sum of previously computed indicators
        INDEXSAMPLE1=randperm(n);
        S=S+((Sample1(INDEXSAMPLE1(1),:)-Sample1(j,:))*(Sample1(INDEXSAMPLE1(2),:)-Sample1(j,:))'<=0);
        
        % Check if any upper or lower boundary curve has been hit by S and
        % update the confidence sequence, the number of sampling steps and 
        % the value of the sum for this number of sampling steps
        if ~ismember([UMax,LMin],Buckets,'rows')
            IndexU=sum(S>=UExact(i,:));
            if IndexU>0
                if UMax<Proba(IndexU)
                    UMax=Proba(IndexU);
                end
            end
        aux=sum(S<=LExact(i,:));
        IndexL=numel(Proba)-aux+1;
        if aux>=1
            if LMin>Proba(IndexL)
                LMin=Proba(IndexL);
            end
        end
        iStop(j)=i;
        SStop(j)=S;
        BucketStop(j,:)=[UMax,LMin];
        end
    
        % Stop if the confidence sequence falls into one of the buckets
        if ismember([UMax,LMin],Buckets,'rows')
            break;
        elseif isequal(UMax,0.0015)&isequal(LMin,1)
            break;
        end
    end
end

% Obtain the indices of the data points for which the algorithm could not
% decide if they were anomalies or not
Undecided=find((BucketStop(:,1)==0.0005).*(BucketStop(:,2)==0.0015));

% Obtain the indices of the data points which were detected as anomalies by 
% the algorithm
Detected=find((BucketStop(:,1)==0).*(BucketStop(:,2)==0.001));

% Evaluate the performance of the anomaly detection algorithm
NumberOfDetected=numel(Detected)
NumberOfTrulyDetected=numel(intersect(Detected,z))
NumberOfUndecided=numel(Undecided)
NumberOfUndecidedTrueAnomalies=numel(intersect(Undecided,z))
NumberOfDetectedAsNoAnomaly=95156-NumberOfDetected-NumberOfUndecided
NumberOfTrueAnomaliesNotDetected=numel(z)-NumberOfTrulyDetected-NumberOfUndecidedTrueAnomalies

% Compute the quantiles of the empirical distribution of stopping times
QMin=min(iStop) 
Q25=quantile(iStop,0.25) 
Q50=quantile(iStop,0.5) 
Q75=quantile(iStop,0.75) 
Q90=quantile(iStop,0.9) 
Q95=quantile(iStop,0.95) 
Q99=quantile(iStop,0.99) 
QMax=max(iStop)

% Compute the mean stopping time
Mean=mean(iStop)

% Generate the two scatter plots in Figure 6
figure(1)
scatter3(Sample1(setdiff(1:95156,z),1),Sample1(setdiff(1:95156,z),2),Sample1(setdiff(1:95156,z),3))
hold on
scatter3(Sample1(z,1),Sample1(z,2),Sample1(z,3),140,'red','filled')
set(findobj(gca,'type','line'),'linew',1.4)
set(gca,'TickLabelInterpreter','latex');
set(gca,'linewidth',1.4)
set(gca,'fontsize',22)

figure(2)
scatter3(Sample1(setdiff(1:95156,[Detected;Undecided]),1),Sample1(setdiff(1:95156,[Detected;Undecided]),2),Sample1(setdiff(1:95156,[Detected;Undecided]),3))
hold on
scatter3(Sample1(Detected,1),Sample1(Detected,2),Sample1(Detected,3),140,[0.6350 0.0780 0.1840],'filled')
scatter3(Sample1(Undecided,1),Sample1(Undecided,2),Sample1(Undecided,3),140,[0.9290 0.6940 0.1250],'filled')
set(findobj(gca,'type','line'),'linew',1.4)
set(gca,'TickLabelInterpreter','latex');
set(gca,'linewidth',1.4)
set(gca,'fontsize',22)

==> anc/Section5_3_1Code.m <==
% seMCD: Sequentially implemented Monte Carlo depth computation with 
% statistical guarantees
% by Felix Gnettner, Claudia Kirch and Alicia Nieto-Reyes

% Code for Section 5.3.1

% Set the seed for the random number generator and the size n of each of 
% the training data sets 
rng(15);
n=100;

% Define the grid on which the functional data are defined
GRID=0:0.001:1;

% Simulate two samples of training data
Sample1=BrownianMotionSimulate1(100)';
Sample2=BrownianMotionSimulate1(100)'+1;

% Initialise two arrays for the exact maximum depth classifier
RESULTSEXACT=zeros(1000,1);
DIFFERENCEVALUE=zeros(1000,1);

% Choose the model for the test data. The different seeds were set to make
% sure that the MATLAB does not produce exactly the same curves (shifted by
% a constant) for each model
K=1;

if K==1
    SampleTest=[BrownianMotionSimulate1(500)';BrownianMotionSimulate1(500)'+1]; 
elseif K==2
    rng(1515);
    SampleTest=[BrownianMotionSimulate1(500)'+0.1;BrownianMotionSimulate1(500)'+0.9]; 
elseif K==3
    rng(151515);
    SampleTest=[BrownianMotionSimulate1(500)'+0.2;BrownianMotionSimulate1(500)'+0.8]; 
elseif K==4
    rng(15151515);
    SampleTest=[BrownianMotionSimulate1(500)'+0.3;BrownianMotionSimulate1(500)'+0.7]; 
else
    return;
end

% Run the exact maximum depth classifier for each element of the test data
for k=1:1000
S1=0;
S2=0;
for i=1:(n-1)
    for j=(i+1):n
        S1=S1+trapz(GRID,(min(Sample1(i,:),Sample1(j,:))<=SampleTest(k,:)).*(SampleTest(k,:)<=max(Sample1(i,:),Sample1(j,:))),2);
        S2=S2+trapz(GRID,(min(Sample2(i,:),Sample2(j,:))<=SampleTest(k,:)).*(SampleTest(k,:)<=max(Sample2(i,:),Sample2(j,:))),2);
    end
end
DIFFERENCEVALUE(k)=S1-S2;
RESULTSEXACT(k)=0.5+0.5.*sign(S1-S2);
end

% Compute the amount of data in each class that was assigned to Class 1 by
% the maximum depth classifier
Class1To1Exact=sum((RESULTSEXACT(1:500)==1))/500
Class2To1Exact=sum((RESULTSEXACT(501:1000)==1))/500

% Define the burn-in m, the number of steps N after which the seMCD 
% algorithm is forced to stop, the grid on
% which the functional data are defined and the weight function with its
% parameters gamma1 and gamma2
N=4950;
m=500;
gamma1=0.1;
gamma2=0.4;
quant=2.666525073843499;
f=@(t)((1+t).^(gamma1+gamma2-1))./t.^(gamma1);




% Specify the seMCD buckets
Buckets=[-1,0;
    -0.02,0.02;
    0,1];

Proba=unique(Buckets);

% Generate the test and training datasets (same seeds as above)
rng(15);
Sample1=BrownianMotionSimulate1(n)';
Sample2=BrownianMotionSimulate1(n)'+1;

if K==1
    SampleTest=[BrownianMotionSimulate1(500)';BrownianMotionSimulate1(500)'+1];
elseif K==2
    rng(1515);
    SampleTest=[BrownianMotionSimulate1(500)'+0.1;BrownianMotionSimulate1(500)'+0.9]; 
elseif K==3
    rng(151515);
    SampleTest=[BrownianMotionSimulate1(500)'+0.2;BrownianMotionSimulate1(500)'+0.8]; 
elseif K==4
    rng(15151515);
    SampleTest=[BrownianMotionSimulate1(500)'+0.3;BrownianMotionSimulate1(500)'+0.7]; 
else
    return;
end

% Scenario W1T1: Initialise the output vectors for the stopping time, the
% value of the sum at the time point of stopping and the bucket
iSmoothStopVarianceEstimate=zeros(size(SampleTest,1),1);
SSmoothStopVarianceEstimate=zeros(size(SampleTest,1),1);
BucketSmoothStopVarianceEstimate=zeros(size(SampleTest,1),2);

% Run the seMCD algorithm to get a classification decision for each point
% of the test data
for j=1:1:size(SampleTest,1)
    % Initialise the sum S, the squared sum S2, the confidence sequence,
    % the counter i for the number of summands and a variable CONDITION for
    % checking if the stopping condition of the seMCD algorithm is
    % satisfied
    S=0;
    S2=0;
    UMaxSmoothVarianceEstimate=-1;
    LMinSmoothVarianceEstimate=1;
    i=1;
    CONDITION=0;
    
    % Run the seMCD algorithm as long as the stopping condition is not
    % satisfied
    while CONDITION==0

        % Sequential computation of the modified band depth differences 
        % including variance estimation        
        INDEXSAMPLE1=randperm(n);
        INDEXSAMPLE2=randperm(n);
        DIFF=trapz(GRID,(min(Sample1(INDEXSAMPLE1(1),:),Sample1(INDEXSAMPLE1(2),:))<=SampleTest(j,:)).*(SampleTest(j,:)<=max(Sample1(INDEXSAMPLE1(1),:),Sample1(INDEXSAMPLE1(2),:))),2)-trapz(GRID,(min(Sample2(INDEXSAMPLE2(1),:),Sample2(INDEXSAMPLE2(2),:))<=SampleTest(j,:)).*(SampleTest(j,:)<=max(Sample2(INDEXSAMPLE2(1),:),Sample2(INDEXSAMPLE2(2),:))),2);
        S=S+(DIFF);
        S2=S2+(DIFF).^2;
        VarEstim=(S2-S^2/i)/(i-1);

        % Within the first 10 steps, the algorithm cannot stop in order to
        % appropriately estimate the variance        
        if i>10
            
            % The algorithm can only stop when the estimated variance is
            % strictly positive            
            if VarEstim>0
               
                % seMCD algorithm with updating the confidence sequence,
                % the current number of sampling steps and the current
                % value of the sequentially computed sum                
                if ~ismember([UMaxSmoothVarianceEstimate,LMinSmoothVarianceEstimate],Buckets,'rows')
                    IndexUSmoothVarianceEstimate=sum(S>=(i.*Proba + quant*sqrt(m*VarEstim)./(f(i./m))));
                    if IndexUSmoothVarianceEstimate>0
                        if (UMaxSmoothVarianceEstimate<Proba(IndexUSmoothVarianceEstimate))&&(CONDITION==0)
                            UMaxSmoothVarianceEstimate=Proba(IndexUSmoothVarianceEstimate);
                            if LMinSmoothVarianceEstimate-UMaxSmoothVarianceEstimate<=0
                                UMaxSmoothVarianceEstimate=Proba(IndexUSmoothVarianceEstimate-1);
                                CONDITION=1;
                            end
                        end
                    end
                    auxSmoothVarianceEstimate=sum(S<=(i.*Proba - quant*sqrt(m*VarEstim)./(f(i./m))));
                    IndexLSmoothVarianceEstimate=numel(Proba)-auxSmoothVarianceEstimate+1;
                    if auxSmoothVarianceEstimate>=1
                        if LMinSmoothVarianceEstimate>Proba(IndexLSmoothVarianceEstimate)&&(CONDITION==0)
                            LMinSmoothVarianceEstimate=Proba(IndexLSmoothVarianceEstimate);
                            if LMinSmoothVarianceEstimate-UMaxSmoothVarianceEstimate<=0
                                LMinSmoothVarianceEstimate=Proba(IndexLSmoothVarianceEstimate+1);
                                CONDITION=1;
                            end
                        end
                    end
                    iSmoothStopVarianceEstimate(j)=i;
                    SSmoothStopVarianceEstimate(j)=S;
                    BucketSmoothStopVarianceEstimate(j,:)=[UMaxSmoothVarianceEstimate,LMinSmoothVarianceEstimate];
                end
            end
        end

        % The algorithm stops as soon as the number of maximum sampling
        % steps has been reached or the confidence sequence entails a
        % sufficiently short confidence interval that falls into one of the
        % buckets        
        if i>N
            CONDITION=1;
        end 
        if sign(UMaxSmoothVarianceEstimate)*sign(LMinSmoothVarianceEstimate)>=0
            CONDITION=1;
        end
        if (UMaxSmoothVarianceEstimate==Buckets(2,1))&&(LMinSmoothVarianceEstimate==Buckets(2,2))
            CONDITION=1;
        end

        % Update the counter i        
        i=i+1;
end

end

% Evaluate the performance of the binary seMCD classifier for the
% data in Class 1
AmountItoI=(sum((BucketSmoothStopVarianceEstimate(1:500,1)==0).*(BucketSmoothStopVarianceEstimate(1:500,2)==1))+sum((BucketSmoothStopVarianceEstimate(1:500,1)==0.02).*(BucketSmoothStopVarianceEstimate(1:500,2)==1)))/500
AmountItoII=(sum((BucketSmoothStopVarianceEstimate(1:500,1)==-1).*(BucketSmoothStopVarianceEstimate(1:500,2)==0))+sum((BucketSmoothStopVarianceEstimate(1:500,1)==-1).*(BucketSmoothStopVarianceEstimate(1:500,2)==-0.02)))/500
AmountIUndecided=sum((BucketSmoothStopVarianceEstimate(1:500,1)==-0.02).*(BucketSmoothStopVarianceEstimate(1:500,2)==0.02))/500
AmountINoStop=1-AmountItoI-AmountItoII-AmountIUndecided

% Evaluate the performance of the binary seMCD classifier for the
% data in Class 2
AmountIItoI=(sum((BucketSmoothStopVarianceEstimate(501:1000,1)==0).*(BucketSmoothStopVarianceEstimate(501:1000,2)==1))+sum((BucketSmoothStopVarianceEstimate(501:1000,1)==0.02).*(BucketSmoothStopVarianceEstimate(501:1000,2)==1)))/500
AmountIItoII=(sum((BucketSmoothStopVarianceEstimate(501:1000,1)==-1).*(BucketSmoothStopVarianceEstimate(501:1000,2)==0))+sum((BucketSmoothStopVarianceEstimate(501:1000,1)==-1).*(BucketSmoothStopVarianceEstimate(501:1000,2)==-0.02)))/500
AmountIIUndecided=sum((BucketSmoothStopVarianceEstimate(501:1000,1)==-0.02).*(BucketSmoothStopVarianceEstimate(501:1000,2)==0.02))/500
AmountIINoStop=1-AmountIItoI-AmountIItoII-AmountIIUndecided

% For the cases, in which a seMCD classification decision has been made: 
% Check if that decision coincides with the decision of the exact maximum  
% depth classifier
ToI=(BucketSmoothStopVarianceEstimate(:,1)==0).*(BucketSmoothStopVarianceEstimate(:,2)==1)+(BucketSmoothStopVarianceEstimate(:,1)==0.02).*(BucketSmoothStopVarianceEstimate(:,2)==1);
ToII=(BucketSmoothStopVarianceEstimate(:,1)==-1).*(BucketSmoothStopVarianceEstimate(:,2)==0)+(BucketSmoothStopVarianceEstimate(:,1)==-1).*(BucketSmoothStopVarianceEstimate(:,2)==-0.02);
Undecided=(BucketSmoothStopVarianceEstimate(:,1)==-0.02).*(BucketSmoothStopVarianceEstimate(:,2)==0.02);

IndicesUndecided=find(Undecided==1);
IndicesNoStop=find((ToI+ToII+Undecided)==0);

IndicesWithClassificationDecision=setdiff(1:1000,[IndicesUndecided;IndicesNoStop]);

AuxVector=0.5.*(ToI-ToII)+0.5;

SameDecisionAsExact=isequal(AuxVector(IndicesWithClassificationDecision),RESULTSEXACT(IndicesWithClassificationDecision))

% Define a function that simulates n standard Brownian motions on the grid
% 0:0.001:1
function W=BrownianMotionSimulate1(n)
    T=1;
    dt=1/1000;
    K=T/dt;
    t=[0:dt:T];
    W=zeros(K+1,n);
    for k=1:n
          for i=1:K
              W(i+1,k)=W(i,k)+sqrt(dt)*randn;
          end
    end
end



==> anc/Section5_3_2Code.m <==
% seMCD: Sequentially implemented Monte Carlo depth computation with 
% statistical guarantees
% by Felix Gnettner, Claudia Kirch and Alicia Nieto-Reyes

% Code for Section 5.3.2

% Define the burn-in m, the number of steps N after which the seMCD 
% algorithm is forced to stop, the size n of the training data samples and 
% the weight function with its parameters gamma1 and gamma2

N=450000;
m=500;
gamma1=0.1;
gamma2=0.4;
n=1000;
f=@(t)((1+t).^(gamma1+gamma2-1))./t.^(gamma1);

% Load the banana data, set the value of the asymptotic quantile for the
% stopping rule as well as the seed for the random number generator
load('Section5_3_2Data.mat')
quant=2.666525073843499;
rng(15);

% Split the data set into two parts associated with the two classes
S1=BANANA(1:(INDEX-1),[1 2 4 6]);
S2=BANANA(INDEX:end,[1 2 4 6]);

% Split the data set into test and training data
Perm1=randperm(size(S1,1));
Perm2=randperm(size(S2,1));
Sample1=S1(Perm1(1:n),:);
Sample2=S2(Perm2(1:n),:);
SampleTest=[S1(Perm1((n+1):end),:);S2(Perm2((n+1):end),:)];

% Define the buckets
Buckets=[-1,0;
    -0.001,0.001;
    0,1];
Proba=unique(Buckets);

% Initialise the arrays for the stopping times, the buckets and the point
% estimates
iSmoothStopVarianceEstimate=zeros(size(SampleTest,1),1);
SSmoothStopVarianceEstimate=zeros(size(SampleTest,1),1);
BucketSmoothStopVarianceEstimate=zeros(size(SampleTest,1),2);

% Run the seMCD classification algorithm for each point in the test data
for j=1:1:size(SampleTest,1)

    % Initialise the sum S, the squared sum S2, the confidence sequence,
    % the counter i for the number of summands and a variable CONDITION for
    % checking if the stopping condition of the seMCD algorithm is
    % satisfied
    x=SampleTest(j,:);
    S=0;
    S2=0;
    UMaxSmoothVarianceEstimate=-1;
    LMinSmoothVarianceEstimate=1;
    i=1;
    CONDITION=0;
    
    % Run the seMCD algorithm as long as the stopping condition is not
    % satisfied
    while CONDITION==0
        % Sequential computation of the spherical depth difference  
        % including variance estimation
        INDEXSAMPLE1=randperm(n);
        INDEXSAMPLE2=randperm(n);
        DIFF=((Sample1(INDEXSAMPLE1(1),:)-x)*(Sample1(INDEXSAMPLE1(2),:)-x)'<=0)-((Sample2(INDEXSAMPLE2(1),:)-x)*(Sample2(INDEXSAMPLE2(2),:)-x)'<=0);
        S=S+(DIFF);
        S2=S2+(DIFF).^2;
        VarEstim=(S2-S^2/i)/(i-1);
        
        % Within the first 10 steps, the algorithm cannot stop in order to
        % appropriately estimate the variance
        if i>10
            
            % The algorithm can only stop when the estimated variance is
            % strictly positive
            if VarEstim>0
                
                % seMCD algorithm with updating the confidence sequence,
                % the current number of sampling steps and the current
                % value of the sequentially computed sum                
                if ~ismember([UMaxSmoothVarianceEstimate,LMinSmoothVarianceEstimate],Buckets,'rows')
                    IndexUSmoothVarianceEstimate=sum(S>=(i.*Proba + quant*sqrt(m*VarEstim)./(f(i./m))));
                    if IndexUSmoothVarianceEstimate>0
                        if (UMaxSmoothVarianceEstimate<Proba(IndexUSmoothVarianceEstimate))&&(CONDITION==0)
                            UMaxSmoothVarianceEstimate=Proba(IndexUSmoothVarianceEstimate);
                            if LMinSmoothVarianceEstimate-UMaxSmoothVarianceEstimate<=0
                                UMaxSmoothVarianceEstimate=Proba(IndexUSmoothVarianceEstimate-1);
                                CONDITION=1;
                            end
                        end
                    end
                    auxSmoothVarianceEstimate=sum(S<=(i.*Proba - quant*sqrt(m*VarEstim)./(f(i./m))));
                    IndexLSmoothVarianceEstimate=numel(Proba)-auxSmoothVarianceEstimate+1;
                    if auxSmoothVarianceEstimate>=1
                        if LMinSmoothVarianceEstimate>Proba(IndexLSmoothVarianceEstimate)&&(CONDITION==0)
                            LMinSmoothVarianceEstimate=Proba(IndexLSmoothVarianceEstimate);
                            if LMinSmoothVarianceEstimate-UMaxSmoothVarianceEstimate<=0
                                LMinSmoothVarianceEstimate=Proba(IndexLSmoothVarianceEstimate+1);
                                CONDITION=1;
                            end
                        end
                    end
                    iSmoothStopVarianceEstimate(j)=i;
                    SSmoothStopVarianceEstimate(j)=S;
                    BucketSmoothStopVarianceEstimate(j,:)=[UMaxSmoothVarianceEstimate,LMinSmoothVarianceEstimate];
                end
            end
        end

        % The algorithm stops as soon as the number of maximum sampling
        % steps has been reached or the confidence sequence entails a
        % sufficiently short confidence interval that falls into one of the
        % buckets        
        if i>N
            CONDITION=1;
        end 
        if sign(UMaxSmoothVarianceEstimate)*sign(LMinSmoothVarianceEstimate)>=0
            CONDITION=1;
        end
        if (UMaxSmoothVarianceEstimate==Buckets(2,1))&&(LMinSmoothVarianceEstimate==Buckets(2,2))
            CONDITION=1;
        end
        
        % Update the counter i
        i=i+1;
    end

end

% Compute the amount of correct and wrong classifications within the test
% data as well as the amount undecided classifications and the amount of
% terminations without any decision
CorrectlyClassified=(sum((BucketSmoothStopVarianceEstimate(2995:end,2)==0).*(BucketSmoothStopVarianceEstimate(2995:end,1)==-1))+...
sum((BucketSmoothStopVarianceEstimate(2995:end,2)==-0.001).*(BucketSmoothStopVarianceEstimate(2995:end,1)==-1))+...
sum((BucketSmoothStopVarianceEstimate(1:2994,2)==1).*(BucketSmoothStopVarianceEstimate(1:2994,1)==0.001))+...
sum((BucketSmoothStopVarianceEstimate(1:2994,2)==1).*(BucketSmoothStopVarianceEstimate(1:2994,1)==0)))/6000

WrongClassified=(sum((BucketSmoothStopVarianceEstimate(1:2994,2)==0).*(BucketSmoothStopVarianceEstimate(1:2994,1)==-1))+...
sum((BucketSmoothStopVarianceEstimate(1:2994,2)==-0.001).*(BucketSmoothStopVarianceEstimate(1:2994,1)==-1))+...
sum((BucketSmoothStopVarianceEstimate(2995:end,2)==1).*(BucketSmoothStopVarianceEstimate(2995:end,1)==0.001))+...
sum((BucketSmoothStopVarianceEstimate(2995:end,2)==1).*(BucketSmoothStopVarianceEstimate(2995:end,1)==0)))/6000

TerminatedAfterMaxIterations=sum(iSmoothStopVarianceEstimate==max(iSmoothStopVarianceEstimate))/6000

UndecidedClassified=(sum((BucketSmoothStopVarianceEstimate(1:end,1)==-0.001).*(BucketSmoothStopVarianceEstimate(1:end,2)==0.001))+...
sum((BucketSmoothStopVarianceEstimate(1:end,1)==0).*(BucketSmoothStopVarianceEstimate(1:end,2)==0.001))+...
sum((BucketSmoothStopVarianceEstimate(1:end,1)==-0.001).*(BucketSmoothStopVarianceEstimate(1:end,2)==0))+...
sum((BucketSmoothStopVarianceEstimate(1:end,1)==0).*(BucketSmoothStopVarianceEstimate(1:end,2)==0)))/6000

% Comparison with Naive Bayes Classifier
Mdl = fitcnb([Sample1;Sample2],[zeros(1000,1);ones(1000,1)]);
ClassifBayes=predict(Mdl,SampleTest);
CorrectlyClassifiedNaiveBayes=(sum(ClassifBayes(1:2994)==0)+sum(ClassifBayes(2995:end)==1))/6000;





